Non-perturbative corrections to line defect integrated correlators in $Sp(N)$ SCFTs

We consider the $\mathcal{N}=4$ SYM theory with gauge group $Sp(N)$ and the $\mathcal{N}=2$ superconformal field theory consisting of four hypermultiplets in the fundamental representation and one hypermultiplet in the rank-two antisymmetric representation of the $Sp(N)$ gauge group. Building on previous results obtained via supersymmetric localization and a Toda equation, we determine the leading non-perturbative corrections at strong coupling to the integrated correlator between a Wilson line and two Higgs-branch moment map operators. In the case of the $\mathcal{N}=2$ SCFT, the presence of truncated asymptotic expansions led us to develop a resurgent method complementary to Cheshire cat resurgence. This approach has the advantage of yielding an exact expression for the correlator in terms of an analytic function, which can subsequently be expanded in the strong-coupling regime.

==> anc/Ancillary_Mathematica_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    104090,       2871]
NotebookOptionsPosition[    101529,       2819]
NotebookOutlinePosition[    101901,       2835]
CellTagsIndexPosition[    101858,       2832]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this Mathematica file, we summarize the results obtained for the large-N \
expansion of the integrated correlator
I in the N=2 Sp(N) theory considered also in arXiv 2503.04902, given by\
\>", "Text",
 CellChangeTimes->{{3.9739133280815687`*^9, 3.9739134988058653`*^9}, 
   3.9739135331221867`*^9, {3.97391361576602*^9, 3.9739136446783886`*^9}, {
   3.9793651378180103`*^9, 
   3.9793651389465055`*^9}},ExpressionUUID->"6dd29149-6bf2-480c-ab3c-\
77b757e95e01"],

Cell[TextData[{
 Cell[BoxData[
  RowBox[{
   StyleBox["I",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["=",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   RowBox[{
    FormBox[
     RowBox[{
      FractionBox["1", "N"], 
      SuperscriptBox["I", 
       RowBox[{"(", "0", ")"}]]}],
     TraditionalForm], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox["+",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    FormBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["N", "2"]], 
      SuperscriptBox["I", 
       RowBox[{"(", "1", ")"}]]}],
     TraditionalForm], 
    StyleBox[" ",
     FontSize->18], 
    FormBox["+",
     TraditionalForm], 
    StyleBox[" ",
     FontSize->18], 
    FormBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["N", "3"]], 
      SuperscriptBox["I", 
       RowBox[{"(", "2", ")"}]]}],
     TraditionalForm]}]}]],
  CellChangeTimes->{{3.973913536806148*^9, 3.9739135368116503`*^9}},
  FontSize->24,ExpressionUUID->"c7412f64-432e-45b8-b3f2-d08e6ed88b7b"],
 StyleBox["+ ",
  FontSize->24],
 "..."
}], "Text",
 CellChangeTimes->{{3.973913544719195*^9, 3.973913566685903*^9}, {
  3.9739136513756456`*^9, 3.9739136528846426`*^9}},
 TextAlignment->Center,ExpressionUUID->"3461ff96-22b9-40b3-94e8-cdab947bf36c"],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.9737581545347376`*^9, 
  3.9737581559588127`*^9}},ExpressionUUID->"8a27284e-ba78-46cc-840f-\
c2736665dfda"],

Cell[CellGroupData[{

Cell["Bessel functions", "Subsection",
 CellChangeTimes->{{3.9738483477704363`*^9, 
  3.973848352066945*^9}},ExpressionUUID->"7eecbd87-3e05-4454-aa82-\
99fb86c01ea9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "set", " ", "q"}], " ", "=", " ", 
    SuperscriptBox["e", 
     SqrtBox["x"]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Max", " ", "order", " ", "of", " ", "the", " ", "large"}], "-", 
    RowBox[{"x", " ", "expansion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MaxOrderX", "=", "10"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.9737595280755568`*^9, {3.973845898297577*^9, 3.973845905757224*^9}, {
   3.9738459477218494`*^9, 3.973845952980007*^9}, {3.973847939939481*^9, 
   3.9738479577134943`*^9}, {3.9739131144176836`*^9, 3.9739131472072344`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"890f32f5-114b-4c8d-8739-2ab75cf58d92"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["I", "V"], 
    RowBox[{"(", "x", ")"}], " ", "Bessel", " ", "Functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"n_", ",", "v_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Pi]", "*", "v"}], "]"}], "\[Pi]"], 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", 
          FractionBox["1", "2"], "-", "v"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", 
          FractionBox["1", "2"], "+", "v"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["2", "n"], 
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", "1"}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BI", "[", 
      RowBox[{"v_", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["q", 
        SqrtBox[
         RowBox[{"2", "\[Pi]", "*", "x"}]]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"n", ",", "v"}], "]"}], 
          SuperscriptBox["x", "n"]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "MaxOrderX"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"I", "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", "\[Pi]", "*", "v"}], "]"}], 
       FractionBox[
        SuperscriptBox["q", 
         RowBox[{"-", "1"}]], 
        SqrtBox[
         RowBox[{"2", "\[Pi]", "*", "x"}]]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], 
          FractionBox[
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"n", ",", "v"}], "]"}], 
           SuperscriptBox["x", "n"]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "MaxOrderX"}], "}"}]}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["K", "v"], 
       RowBox[{"(", "x", ")"}], " ", "Bessel", " ", "Functions", " ", "v"}], 
      "=", "0"}], ",", "1"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", 
      RowBox[{"n_", ",", "0"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "2"]}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", "n"}], "]"}], "2"]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", 
      RowBox[{"n_", ",", "1"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox["2", 
        RowBox[{"-", "n"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "n"}], "]"}]}], 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", 
      RowBox[{"n_", ",", "2"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["8", "n"], 
        RowBox[{"n", "!"}]}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"16", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BK", "[", 
      RowBox[{"v_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"-", 
        FractionBox["y", 
         SqrtBox["x"]]}]], 
      SqrtBox[
       FractionBox["\[Pi]", "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Beta]", "[", 
          RowBox[{"k", ",", "v"}], "]"}], 
         SuperscriptBox["y", 
          RowBox[{"k", "+", 
           FractionBox["1", "2"]}]]], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "MaxOrderX"}], "}"}]}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9738453122923574`*^9, 3.9738454602948537`*^9}, {
   3.973845528989459*^9, 3.9738455292079697`*^9}, {3.973845565537232*^9, 
   3.9738457264144163`*^9}, {3.9738457839445496`*^9, 3.973845817511461*^9}, {
   3.9738458740077667`*^9, 3.9738459646131325`*^9}, {3.9738460046592016`*^9, 
   3.97384615959394*^9}, {3.9738462458136654`*^9, 3.9738462762590723`*^9}, {
   3.9738463338112173`*^9, 3.9738464002392216`*^9}, {3.97384670612631*^9, 
   3.973846706545923*^9}, {3.973846855175498*^9, 3.9738469200005145`*^9}, {
   3.973847713820108*^9, 3.97384771425603*^9}, {3.9738478970592346`*^9, 
   3.9738479550632057`*^9}, {3.973848478360642*^9, 3.973848521360835*^9}, 
   3.973848576120204*^9, {3.97391313643438*^9, 3.9739131491973896`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cabbcc3a-4bfc-481e-b519-240d685e4eed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrals involving the Bessel functions", "Subsection",
 CellChangeTimes->{{3.97384836219394*^9, 3.973848366235547*^9}, {
  3.973913161879902*^9, 
  3.9739131728171654`*^9}},ExpressionUUID->"fc42f1a9-7b41-4abf-bc2a-\
771f17b66b6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"1.", " ", "Integral", " ", "k", 
    RowBox[{"\[Integral]", 
     RowBox[{"dq", " ", 
      SubscriptBox["K", "1"], 
      RowBox[{"(", 
       RowBox[{"k", 
        SqrtBox["q"]}], ")"}], 
      SubscriptBox["I", "1"], 
      RowBox[{"(", 
       SqrtBox["q"], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"JJint1", "[", 
      RowBox[{"x_", ",", "1"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"BI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["x"]}], "]"}], " ", 
       RowBox[{"BK", "[", 
        RowBox[{"1", ",", 
         SqrtBox["x"]}], "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"BI", "[", 
        RowBox[{"0", ",", 
         SqrtBox["x"]}], "]"}], " ", 
       RowBox[{"BK", "[", 
        RowBox[{"2", ",", 
         SqrtBox["x"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"JJint1", "[", 
      RowBox[{"x_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "k", " ", 
        SqrtBox["x"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", 
           RowBox[{"BI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["x"]}], "]"}], " ", 
           RowBox[{"BK", "[", 
            RowBox[{"0", ",", 
             RowBox[{"k", " ", 
              SqrtBox["x"]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"BI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["x"]}], "]"}], " ", 
           RowBox[{"BK", "[", 
            RowBox[{"1", ",", 
             RowBox[{"k", " ", 
              SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"2.", " ", "Integral"}], " ", "-", 
     RowBox[{
      SuperscriptBox["k", "2"], 
      RowBox[{"\[Integral]", 
       RowBox[{"dq", " ", 
        SqrtBox["q"], 
        SubscriptBox["K", "0"], 
        RowBox[{"(", 
         RowBox[{"k", 
          SqrtBox["q"]}], ")"}], 
        SubscriptBox["I", "1"], 
        RowBox[{"(", 
         SqrtBox["q"], ")"}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"JJint0", "[", 
      RowBox[{"x_", ",", "1"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["x", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"BI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["x"]}], "]"}], " ", 
         RowBox[{"BK", "[", 
          RowBox[{"0", ",", 
           SqrtBox["x"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"BI", "[", 
          RowBox[{"2", ",", 
           SqrtBox["x"]}], "]"}], " ", 
         RowBox[{"BK", "[", 
          RowBox[{"1", ",", 
           SqrtBox["x"]}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"JJint0", "[", 
      RowBox[{"x_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", "x", " ", 
         RowBox[{"BI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["x"]}], "]"}], " ", 
         RowBox[{"BK", "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", " ", 
            SqrtBox["x"]}]}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["k", "2"]}], ")"}], "2"]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", "x", " ", 
        RowBox[{"BI", "[", 
         RowBox[{"0", ",", 
          SqrtBox["x"]}], "]"}], " ", 
        RowBox[{"BK", "[", 
         RowBox[{"0", ",", 
          RowBox[{"k", " ", 
           SqrtBox["x"]}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SqrtBox["x"], " ", 
        RowBox[{"BI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["x"]}], "]"}], " ", 
        RowBox[{"BK", "[", 
         RowBox[{"0", ",", 
          RowBox[{"k", " ", 
           SqrtBox["x"]}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["k", "3"], " ", 
        SqrtBox["x"], " ", 
        RowBox[{"BI", "[", 
         RowBox[{"0", ",", 
          SqrtBox["x"]}], "]"}], " ", 
        RowBox[{"BK", "[", 
         RowBox[{"1", ",", 
          RowBox[{"k", " ", 
           SqrtBox["x"]}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["k", "3"], " ", "x", " ", 
        RowBox[{"BI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["x"]}], "]"}], " ", 
        RowBox[{"BK", "[", 
         RowBox[{"1", ",", 
          RowBox[{"k", " ", 
           SqrtBox["x"]}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["k", "5"], " ", "x", " ", 
        RowBox[{"BI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["x"]}], "]"}], " ", 
        RowBox[{"BK", "[", 
         RowBox[{"1", ",", 
          RowBox[{"k", " ", 
           SqrtBox["x"]}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], "2"]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.973913159737261*^9, 3.9739131772407537`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e6088d5b-b335-44bd-b861-ba4563115d2d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Planar term ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["I", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "59054055-f2d5-42fc-b16a-0507e94accec"]
}], "Section",
 CellChangeTimes->{{3.9737592583646135`*^9, 3.9737592622548466`*^9}, {
  3.9738480628740053`*^9, 
  3.9738480686386995`*^9}},ExpressionUUID->"ffda5b47-5df5-4469-badb-\
59df68e626d0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "II0", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["A", "k_"], "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"k", "*", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], "-", "1"}], ")"}], 
       SqrtBox["x"], 
       RowBox[{"BK", "[", 
        RowBox[{"0", ",", 
         RowBox[{"k", 
          SqrtBox["x"]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], "+", "1"}], ")"}], 
       RowBox[{"BK", "[", 
        RowBox[{"1", ",", 
         RowBox[{"k", 
          SqrtBox["x"]}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["B", "k_"], "[", "x_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SuperscriptBox["k", "2"]}], ")"}], 
        RowBox[{"BK", "[", 
         RowBox[{"0", ",", 
          RowBox[{"k", 
           SqrtBox["x"]}]}], "]"}]}], "+", 
       RowBox[{"k", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", "1"}], ")"}], 
        SqrtBox["x"], 
        RowBox[{"BK", "[", 
         RowBox[{"1", ",", 
          RowBox[{"k", 
           SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"II0", "[", 
      RowBox[{"x_", ",", "kmax_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox[
        SqrtBox["x"], "2"], 
       FractionBox[
        RowBox[{"BI", "[", 
         RowBox[{"0", ",", 
          SqrtBox["x"]}], "]"}], 
        RowBox[{"BI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["x"]}], "]"}]]}], "-", 
      RowBox[{
       FractionBox[
        SqrtBox["x"], "2"], 
       FractionBox["1", 
        RowBox[{"BI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["x"]}], "]"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7", "4"], "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]], "*", 
       RowBox[{"BK", "[", 
        RowBox[{"1", ",", 
         SqrtBox["x"]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["x", "2"], "4"], 
       RowBox[{"BK", "[", 
        RowBox[{"0", ",", 
         SqrtBox["x"]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       FractionBox[
        RowBox[{"BI", "[", 
         RowBox[{"0", ",", 
          SqrtBox["x"]}], "]"}], 
        RowBox[{"BI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["x"]}], "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "4"}], ")"}], "x", "*", 
          RowBox[{"BK", "[", 
           RowBox[{"1", ",", 
            SqrtBox["x"]}], "]"}]}], "-", 
         RowBox[{"2", 
          SuperscriptBox["x", 
           RowBox[{"3", "/", "2"}]], 
          RowBox[{"BK", "[", 
           RowBox[{"0", ",", 
            SqrtBox["x"]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"x", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          FractionBox["k", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k", "2"], "-", "1"}], ")"}], "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"BI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["x"]}], "]"}], 
              RowBox[{"BI", "[", 
               RowBox[{"1", ",", 
                SqrtBox["x"]}], "]"}]], 
             RowBox[{
              SubscriptBox["A", "k"], "[", "x", "]"}]}], "+", 
            RowBox[{"k", "*", 
             RowBox[{
              SubscriptBox["B", "k"], "[", "x", "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "2", ",", "kmax"}], "}"}]}], "]"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.973846585980443*^9, 3.9738466482112446`*^9}, {
   3.9738469333293586`*^9, 3.9738469341227064`*^9}, {3.973847269003644*^9, 
   3.973847269313774*^9}, {3.9738474266561303`*^9, 3.973847483356186*^9}, {
   3.973847974750626*^9, 3.9738479748994093`*^9}, {3.9738480812810144`*^9, 
   3.973848092485915*^9}, 3.9739131876772337`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"caca7824-66d6-48a0-900a-72fc0e38a267"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"InstantonNumber", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"II0", "[", 
          RowBox[{"x", ",", "InstantonNumber"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "\[Infinity]", ",", "InstantonNumber"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}], 
      ",", "q", ",", 
      RowBox[{"-", "3"}]}], "]"}], "//", "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.973846652765665*^9, 3.973846672672456*^9}, {
  3.9738467197655582`*^9, 3.9738467445057645`*^9}, {3.9738467846652765`*^9, 
  3.973846784897358*^9}, {3.973847258253436*^9, 3.973847400347682*^9}, {
  3.9738475503112073`*^9, 3.9738475516151915`*^9}, {3.9738477456197577`*^9, 
  3.97384776603139*^9}, {3.9738478011153946`*^9, 3.9738478012496142`*^9}, {
  3.973847854902214*^9, 3.9738478699995146`*^9}, {3.973847967358947*^9, 
  3.9738480142342978`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"80f7289c-7b41-49aa-aa38-86cf57c4ac3c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"47987", " ", 
    SqrtBox[
     FractionBox["\[Pi]", "6"]]}], 
   RowBox[{"65536", " ", 
    SuperscriptBox["x", 
     RowBox[{"3", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"101673", " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["\[Pi]", "2"]]}], 
   RowBox[{"524288", " ", 
    SuperscriptBox["x", 
     RowBox[{"3", "/", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{"321", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"5", "/", "2"}]]}], 
   RowBox[{"1024", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["x", 
     RowBox[{"3", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"19557", " ", "\[ImaginaryI]", " ", 
    SqrtBox["\[Pi]"]}], 
   RowBox[{"65536", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"5", "/", "2"}]]}], 
   RowBox[{"128", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"417", " ", 
    SqrtBox[
     RowBox[{"3", " ", "\[Pi]"}]]}], 
   RowBox[{"2048", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"909", " ", "\[ImaginaryI]", " ", 
    SqrtBox["\[Pi]"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{"2048", " ", 
    SqrtBox["2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{"8", " ", 
    SqrtBox["2"]}]], "+", 
  FractionBox[
   RowBox[{"59", " ", 
    SqrtBox[
     RowBox[{"3", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{"256", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["119", "256"], " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["\[Pi]", "2"]], " ", 
   SuperscriptBox["x", 
    RowBox[{"3", "/", "4"}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"3", "/", "4"}]]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"3", " ", "\[Pi]"}], "2"]], " ", 
   SuperscriptBox["x", 
    RowBox[{"3", "/", "4"}]]}], "+", 
  RowBox[{
   FractionBox["7", "16"], " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["\[Pi]", "2"]], " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "4"}]]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"3", " ", "\[Pi]"}], "2"]], " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["\[Pi]", "2"]], " ", 
   SuperscriptBox["x", 
    RowBox[{"7", "/", "4"}]]}]}]], "Output",
 CellChangeTimes->{{3.973846739405282*^9, 3.97384674512352*^9}, 
   3.973846785735436*^9, 3.973846874946929*^9, {3.973846927602528*^9, 
   3.9738469367162056`*^9}, {3.9738472626238165`*^9, 3.973847309443612*^9}, {
   3.9738473485861588`*^9, 3.9738474011863136`*^9}, {3.9738474318386307`*^9, 
   3.9738474787209077`*^9}, {3.973847546626013*^9, 3.9738475523204355`*^9}, {
   3.973847739329547*^9, 3.9738477663897877`*^9}, 3.9738478017355475`*^9, {
   3.9738478552095704`*^9, 3.9738478709502926`*^9}, {3.973848010241273*^9, 
   3.9738480145690446`*^9}, 3.9739131913320274`*^9, 3.9793651653244314`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"958eb8d4-a61f-4116-b60d-c0a03e365d46"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Next-To-Planar term ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["I", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "dc840c8b-8feb-43db-8e9d-b56bd43a1228"]
}], "Section",
 CellChangeTimes->{{3.973848052968819*^9, 3.9738480602351894`*^9}, {
  3.973913678595498*^9, 
  3.973913693865258*^9}},ExpressionUUID->"719bac8c-6cff-4a3f-96db-\
e26165450ce5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "II1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"II1", "[", 
    RowBox[{"x_", ",", "kmax_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["x", "8"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", 
        SqrtBox["x"], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "*", 
            RowBox[{"BK", "[", 
             RowBox[{"1", ",", 
              RowBox[{"k", 
               SqrtBox["x"]}]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["k", "2"], "*", 
            SqrtBox["x"], "*", 
            RowBox[{"BK", "[", 
             RowBox[{"0", ",", 
              RowBox[{"k", 
               SqrtBox["x"]}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "kmax"}], "}"}]}], "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"x", "*", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        SuperscriptBox["\[Pi]", "2"]], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"4", "*", "x"}], 
         SuperscriptBox["\[Pi]", "2"]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"BK", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "1"}], ")"}], 
              SqrtBox["x"]}]}], "]"}], "+", 
           FractionBox[
            RowBox[{"BK", "[", 
             RowBox[{"1", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "+", "1"}], ")"}], 
               SqrtBox["x"]}]}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "k"}], "+", "1"}], ")"}], 
             SqrtBox["x"]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "kmax"}], "}"}]}], "]"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox["x"], "4"], 
        FractionBox[
         RowBox[{"BI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["x"]}], "]"}], 
         RowBox[{"BI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["x"]}], "]"}]]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["x", 
           RowBox[{"3", "/", "2"}]], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], 
         RowBox[{"4", "*", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        FractionBox[
         RowBox[{"BI", "[", 
          RowBox[{"2", ",", 
           SqrtBox["x"]}], "]"}], 
         RowBox[{"BI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["x"]}], "]"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox["2", "3"]}], ")"}], 
        FractionBox[
         SqrtBox["x"], 
         RowBox[{"4", "*", 
          RowBox[{"BI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["x"]}], "]"}]}]]}], "-", 
       RowBox[{
        FractionBox[
         SqrtBox["x"], 
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "2"], "*", 
          RowBox[{"BI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["x"]}], "]"}]}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "k"}], "+", "1"}], ")"}], "2"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"JJint1", "[", 
              RowBox[{"x", ",", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "1"}]}], "]"}], "-", 
             RowBox[{"JJint0", "[", 
              RowBox[{"x", ",", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "1"}]}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "kmax"}], "}"}]}], "]"}]}]}], ")"}], 
     "*", 
     RowBox[{"II0", "[", 
      RowBox[{"x", ",", "kmax"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9738481214320087`*^9, 3.9738481920385275`*^9}, {
   3.973848372359829*^9, 3.973848376196308*^9}, 3.973913200002226*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"5ce237fb-7b30-42e9-8514-c562a87b99db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"InstantonNumber", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"got", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"II1", "[", 
         RowBox[{"x", ",", "InstantonNumber"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "\[Infinity]", ",", "InstantonNumber"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "\[Infinity]", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}], ",", "q", ",", 
     RowBox[{"-", "2"}]}], "]"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.973848140778507*^9, 3.973848147327038*^9}, {
  3.973848691714717*^9, 3.973848692124692*^9}, {3.9738487239165063`*^9, 
  3.973848746340825*^9}, {3.9738487968041835`*^9, 3.9738487993940587`*^9}, {
  3.9738488466262674`*^9, 3.9738488568039474`*^9}, {3.97384892965778*^9, 
  3.973848935843913*^9}, {3.9738489927138243`*^9, 3.9738490022186213`*^9}, {
  3.973849128163628*^9, 3.973849134433301*^9}, {3.973849167392823*^9, 
  3.973849172442858*^9}, {3.9738495604169292`*^9, 3.9738496295454226`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5beeeb83-868e-4e8c-9e67-f019b0ca0cf7"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"241", " ", 
    SuperscriptBox["x", "2"]}], 
   RowBox[{"1024", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["x", "2"]}], "24"], "+", 
  FractionBox[
   RowBox[{"155", " ", 
    SuperscriptBox["x", 
     RowBox[{"5", "/", "2"}]]}], 
   RowBox[{"256", " ", "\[Pi]"}]], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", "\[Pi]", " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]]}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["x", "3"]}], 
   RowBox[{"32", " ", "\[Pi]"}]], "-", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], 
   RowBox[{"8", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"13", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "4"}]], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"11", "/", "4"}]], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{{3.9738489937756624`*^9, 3.973849005093087*^9}, {
   3.9738491316259565`*^9, 3.9738491373328023`*^9}, {3.9738491688925576`*^9, 
   3.9738491748924685`*^9}, {3.973849566635069*^9, 3.9738496025771685`*^9}, 
   3.973849632623272*^9, 3.973913203876867*^9, 3.979365174501934*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"0af1aeaa-3917-4e20-93a7-ac42ee286746"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Next-Next-To-Planar term ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["I", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b881695f-3e7e-460c-8815-3f37e7841001"]
}], "Section",
 CellChangeTimes->{{3.97391321421706*^9, 3.9739132238370285`*^9}, {
  3.9739136841559763`*^9, 
  3.9739136963408318`*^9}},ExpressionUUID->"548540b4-8e62-41e1-853e-\
9b983423d8de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ratio2K2W0", "[", 
    RowBox[{"x_", ",", "maxk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2304", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["x", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"BI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["x"]}], "]"}]], 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"BI", "[", 
         RowBox[{"0", ",", 
          SqrtBox["x"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"3", " ", "x"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["x", "3"], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", "k", "maxk"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}]]}], "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], 
                  RowBox[{"2", " ", "k", " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "x", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"k", "=", "1"}], "maxk"], 
               FractionBox[
                RowBox[{
                 RowBox[{"k", " ", 
                  SqrtBox["x"], " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                  RowBox[{"BK", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"48", "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                  RowBox[{"BK", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], 
                RowBox[{"4", " ", "k", " ", 
                 SuperscriptBox["x", 
                  RowBox[{"7", "/", "2"}]]}]]}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "x", " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"k", "=", "1"}], "maxk"], 
               FractionBox[
                RowBox[{
                 RowBox[{"BK", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], 
                  RowBox[{"k", " ", 
                   SqrtBox["x"]}]]}], "x"]}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", "k", "maxk"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}]]}], "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], 
                  RowBox[{"2", " ", "k", " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"Log", "[", "4", "]"}]}], "+", 
             RowBox[{"4", " ", "x", " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"k", "=", "0"}], "maxk"], 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                  SuperscriptBox["x", 
                   RowBox[{"3", "/", "2"}]]}]]}]}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"k", "=", "0"}], "maxk"], 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                 SuperscriptBox["x", 
                  RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"Log", "[", "4", "]"}]}], "+", 
             RowBox[{"4", " ", "x", " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"k", "=", "0"}], "maxk"], 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                  SuperscriptBox["x", 
                   RowBox[{"3", "/", "2"}]]}]]}]}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"k", "=", "0"}], "maxk"], 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                 SuperscriptBox["x", 
                  RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}]}]}], ")"}]}]}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", "x"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "5"], " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "1"}], "maxk"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x", "4"]}]]}], "-", 
                FractionBox[
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"128", "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                  RowBox[{"BK", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], 
                 RowBox[{"8", " ", "k", " ", 
                  SuperscriptBox["x", 
                   RowBox[{"9", "/", "2"}]]}]]}], ")"}]}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", "x", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "4"], " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "1"}], "maxk"], 
              FractionBox[
               RowBox[{
                RowBox[{"k", " ", 
                 SqrtBox["x"], " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                 RowBox[{"BK", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"48", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["k", "2"], " ", "x"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                 RowBox[{"BK", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"k", " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], 
               RowBox[{"4", " ", "k", " ", 
                SuperscriptBox["x", 
                 RowBox[{"7", "/", "2"}]]}]]}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"Log", "[", "4", "]"}]}], "+", 
               RowBox[{"4", " ", "x", " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                    SuperscriptBox["x", 
                    RowBox[{"3", "/", "2"}]]}]]}]}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"Log", "[", "4", "]"}]}], "+", 
               RowBox[{"4", " ", "x", " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                    SuperscriptBox["x", 
                    RowBox[{"3", "/", "2"}]]}]]}]}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"3", " ", "x"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "1"}], "maxk"], 
           FractionBox[
            RowBox[{
             RowBox[{"BK", "[", 
              RowBox[{"0", ",", 
               RowBox[{"k", " ", 
                SqrtBox["x"]}]}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
               RowBox[{"BK", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"k", " ", 
                  SqrtBox["x"]}]}], "]"}]}], 
              RowBox[{"k", " ", 
               SqrtBox["x"]}]]}], "x"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], "+", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "0"}], "maxk"], 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                 SuperscriptBox["x", 
                  RowBox[{"3", "/", "2"}]]}]]}]}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "0"}], "maxk"], 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                   SqrtBox["x"], " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                SuperscriptBox["x", 
                 RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "0"}], "maxk"], 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                 SuperscriptBox["x", 
                  RowBox[{"3", "/", "2"}]]}]]}]}]}], "+", 
            RowBox[{"4", " ", "x", " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "0"}], "maxk"], 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                   SqrtBox["x"], " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                   RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                SuperscriptBox["x", 
                 RowBox[{"5", "/", "2"}]]}]]}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "0"}], "maxk"], 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"144", "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "4"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                 SuperscriptBox["x", 
                  RowBox[{"7", "/", "2"}]]}]]}]}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"3", " ", "x"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", "k", "maxk"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
                RowBox[{"BK", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"k", " ", 
                   SqrtBox["x"]}]}], "]"}]}], 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}]]}], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", "x"}]}], ")"}], " ", 
               RowBox[{"BK", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"k", " ", 
                  SqrtBox["x"]}]}], "]"}]}], 
              RowBox[{"2", " ", "k", " ", 
               SuperscriptBox["x", 
                RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], "-", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"k", "=", "0"}], "maxk"], 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                    SuperscriptBox["x", 
                    RowBox[{"3", "/", "2"}]]}]]}]}]}]}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"22", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
               RowBox[{"22", " ", 
                SuperscriptBox["x", "3"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "3"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                    SuperscriptBox["x", 
                    RowBox[{"3", "/", "2"}]]}]]}]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["x", "3"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}]}], "-", 
               RowBox[{
                SuperscriptBox["x", "4"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"144", "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "4"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                    SuperscriptBox["x", 
                    RowBox[{"7", "/", "2"}]]}]]}]}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], "-", 
               RowBox[{
                SuperscriptBox["x", "3"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                   SuperscriptBox["x", 
                    RowBox[{"5", "/", "2"}]]}]]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
               RowBox[{
                SuperscriptBox["x", "4"], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "0"}], "maxk"], 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"], " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}]}], 
                    ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"144", "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "4"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                    RowBox[{"BK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}]}]}], ")"}]}], 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "3"], " ", 
                    SuperscriptBox["x", 
                    RowBox[{"7", "/", "2"}]]}]]}]}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WW2", "[", 
    RowBox[{"x_", ",", "maxk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "96"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"BI", "[", 
       RowBox[{"0", ",", 
        SqrtBox["x"]}], "]"}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", 
         SqrtBox["x"]}]], 
       RowBox[{"BI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["x"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"x", " ", 
             RowBox[{"Log", "[", "4", "]"}]}], "-", 
            RowBox[{"8", " ", "x", " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"n", "=", "0"}], "maxk"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"BK", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                   SqrtBox["x"]}]}], "]"}], "+", 
                FractionBox[
                 RowBox[{"BK", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                  SqrtBox["x"]}]]}], ")"}]}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"Log", "[", "4", "]"}]}], "-", 
            RowBox[{"8", " ", "x", " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"n", "=", "0"}], "maxk"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"BK", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                   SqrtBox["x"]}]}], "]"}], "+", 
                FractionBox[
                 RowBox[{"BK", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                    SqrtBox["x"]}]}], "]"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                  SqrtBox["x"]}]]}], ")"}]}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.973917844020488*^9, 3.97391786576408*^9}, {
  3.9739181864637413`*^9, 3.9739181868510466`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"219dbbdd-3bdc-49a2-8a6b-3ae38f5c3b71"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"II2", "[", 
    RowBox[{"x_", ",", "maxk_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ratio2K2W0", "[", 
     RowBox[{"x", ",", "maxk"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox["x"], "4"], 
        FractionBox[
         RowBox[{"BI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["x"]}], "]"}], 
         RowBox[{"BI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["x"]}], "]"}]]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["x", 
           RowBox[{"3", "/", "2"}]], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], 
         RowBox[{"4", "*", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        FractionBox[
         RowBox[{"BI", "[", 
          RowBox[{"2", ",", 
           SqrtBox["x"]}], "]"}], 
         RowBox[{"BI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["x"]}], "]"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox["2", "3"]}], ")"}], 
        FractionBox[
         SqrtBox["x"], 
         RowBox[{"4", "*", 
          RowBox[{"BI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["x"]}], "]"}]}]]}], "-", 
       RowBox[{
        FractionBox[
         SqrtBox["x"], 
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "2"], "*", 
          RowBox[{"BI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["x"]}], "]"}]}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "k"}], "+", "1"}], ")"}], "2"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"JJint1", "[", 
              RowBox[{"x", ",", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "1"}]}], "]"}], "-", 
             RowBox[{"JJint0", "[", 
              RowBox[{"x", ",", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "1"}]}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "maxk"}], "}"}]}], "]"}]}]}], ")"}], 
     RowBox[{"II1", "[", 
      RowBox[{"x", ",", "maxk"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["x"], "*", 
       RowBox[{"WW2", "[", 
        RowBox[{"x", ",", "maxk"}], "]"}]}], 
      RowBox[{"4", "*", 
       RowBox[{"BI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["x"]}], "]"}]}]], 
     RowBox[{"II0", "[", 
      RowBox[{"x", ",", "maxk"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973918062985448*^9, 3.973918134698924*^9}, {
  3.9739181961469297`*^9, 3.9739182504344172`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b39d3a71-d603-4a38-a34f-6f99e237136e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"InstantonNumber", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resultII2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"II2", "[", 
           RowBox[{"x", ",", "InstantonNumber"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "\[Infinity]", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\[Infinity]", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "]"}], "]"}], ",", "q", ",", 
       RowBox[{"-", "2"}]}], "]"}], "]"}], "//", "Simplify"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.973917895849879*^9, 3.9739179273599305`*^9}, {
  3.9739181181588593`*^9, 3.97391812150918*^9}, {3.973918289588776*^9, 
  3.9739183655101647`*^9}, {3.973918649459421*^9, 3.9739186497061296`*^9}, {
  3.9739187049230356`*^9, 3.973918771236534*^9}, {3.973918801246457*^9, 
  3.9739188245164585`*^9}, {3.973918908826435*^9, 3.973918909041622*^9}, {
  3.973918994296069*^9, 3.973919008825771*^9}, {3.9739190734505844`*^9, 
  3.97391907364088*^9}, {3.9739191542057285`*^9, 3.9739191548155117`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"2e4087cf-ec28-4024-978d-d7c9e68d5493"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["x", "4"], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   SuperscriptBox["x", "4"], 
   RowBox[{"16", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"91", " ", 
    SuperscriptBox["x", "4"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"17", "/", "4"}]], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"7", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["x", "4"], " ", 
    RowBox[{"Log", "[", "4", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    RowBox[{"Log", "[", "16", "]"}]}], 
   RowBox[{"48", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]], " ", 
    RowBox[{"Log", "[", "524288", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.9739179178823013`*^9, 3.973917927919527*^9}, 
   3.97391812390915*^9, 3.9739182570485864`*^9, {3.9739182908316336`*^9, 
   3.973918365972477*^9}, 3.973918677063512*^9, 3.973918714507166*^9, {
   3.973918750937647*^9, 3.9739188312312784`*^9}, 3.9739189156958346`*^9, 
   3.973919001175561*^9, 3.9739190512234454`*^9, 3.9739191151104803`*^9, 
   3.973919191775237*^9, 3.9793652290140657`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"9a9c94cd-ba4b-4227-900e-da65553d4f59"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 773},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 472, 9, 86, "Text",ExpressionUUID->"6dd29149-6bf2-480c-ab3c-77b757e95e01"],
Cell[1033, 31, 1319, 52, 75, "Text",ExpressionUUID->"3461ff96-22b9-40b3-94e8-cdab947bf36c"],
Cell[CellGroupData[{
Cell[2377, 87, 158, 3, 99, "Section",ExpressionUUID->"8a27284e-ba78-46cc-840f-c2736665dfda"],
Cell[CellGroupData[{
Cell[2560, 94, 166, 3, 80, "Subsection",ExpressionUUID->"7eecbd87-3e05-4454-aa82-99fb86c01ea9"],
Cell[2729, 99, 806, 19, 140, "Input",ExpressionUUID->"890f32f5-114b-4c8d-8739-2ab75cf58d92"],
Cell[3538, 120, 5571, 163, 693, "Input",ExpressionUUID->"cabbcc3a-4bfc-481e-b519-240d685e4eed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9146, 288, 238, 4, 80, "Subsection",ExpressionUUID->"fc42f1a9-7b41-4abf-bc2a-771f17b66b6e"],
Cell[9387, 294, 6236, 202, 513, "Input",ExpressionUUID->"e6088d5b-b335-44bd-b861-ba4563115d2d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15672, 502, 420, 12, 99, "Section",ExpressionUUID->"ffda5b47-5df5-4469-badb-59df68e626d0"],
Cell[16095, 516, 4520, 144, 375, "Input",ExpressionUUID->"caca7824-66d6-48a0-900a-72fc0e38a267"],
Cell[CellGroupData[{
Cell[20640, 664, 1251, 27, 131, "Input",ExpressionUUID->"80f7289c-7b41-49aa-aa38-86cf57c4ac3c"],
Cell[21894, 693, 3732, 118, 170, "Output",ExpressionUUID->"958eb8d4-a61f-4116-b60d-c0a03e365d46"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25675, 817, 389, 11, 76, "Section",ExpressionUUID->"719bac8c-6cff-4a3f-96db-e26165450ce5"],
Cell[26067, 830, 4475, 141, 441, "Input",ExpressionUUID->"5ce237fb-7b30-42e9-8514-c562a87b99db"],
Cell[CellGroupData[{
Cell[30567, 975, 1251, 26, 73, "Input",ExpressionUUID->"5beeeb83-868e-4e8c-9e67-f019b0ca0cf7"],
Cell[31821, 1003, 1694, 51, 78, "Output",ExpressionUUID->"0af1aeaa-3917-4e20-93a7-ac42ee286746"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33564, 1060, 430, 12, 99, "Section",ExpressionUUID->"548540b4-8e62-41e1-853e-9b983423d8de"],
Cell[33997, 1074, 61380, 1558, 4014, "Input",ExpressionUUID->"219dbbdd-3bdc-49a2-8a6b-3ae38f5c3b71"],
Cell[95380, 2634, 2929, 93, 379, "Input",ExpressionUUID->"b39d3a71-d603-4a38-a34f-6f99e237136e"],
Cell[CellGroupData[{
Cell[98334, 2731, 1330, 28, 73, "Input",ExpressionUUID->"2e4087cf-ec28-4024-978d-d7c9e68d5493"],
Cell[99667, 2761, 1834, 54, 78, "Output",ExpressionUUID->"9a9c94cd-ba4b-4227-900e-da65553d4f59"]
}, Open  ]]
}, Open  ]]
}
]
*)


